Topology-aware Graph Neural Networks for Learning Feasible and Adaptive ac-OPF Solutions

Solving the optimal power flow (OPF) problem is a fundamental task to ensure the system efficiency and reliability in real-time electricity grid operations. We develop a new topology-informed graph neural network (GNN) approach for predicting the optimal solutions of real-time ac-OPF problem. To incorporate grid topology to the NN model, the proposed GNN-for-OPF framework innovatively exploits the locality property of locational marginal prices and voltage magnitude. Furthermore, we develop a physics-aware (ac-)flow feasibility regularization approach for general OPF learning. The advantages of our proposed designs include reduced model complexity, improved generalizability and feasibility guarantees. By providing the analytical understanding on the graph subspace stability under grid topology contingency, we show the proposed GNN can quickly adapt to varying grid topology by an efficient re-training strategy. Numerical tests on various test systems of different sizes have validated the prediction accuracy, improved flow feasibility, and topology adaptivity capability of our proposed GNN-based learning framework.

==> figs/complexity.m <==
% x=categorical({'118ac','2383dc'});
% x=reordercats(x,{'2383dc','118ac'});
% y=[181000 5800000 9700000; ...,
%    7380000 284000000 210000000];
% f=barh(x,y);
% text(f(1).YEndPoints(1),f(1).XEndPoints(1),'181k','VerticalAlignment','middle','FontSize',24);
% text(f(1).YEndPoints(2),f(1).XEndPoints(2),'7.38M','VerticalAlignment','middle','FontSize',24);
% text(f(2).YEndPoints(1),f(2).XEndPoints(1),'5.8M','VerticalAlignment','middle','FontSize',24);
% text(f(2).YEndPoints(2),f(2).XEndPoints(2),'284M','VerticalAlignment','middle','FontSize',24);
% text(f(3).YEndPoints(1),f(3).XEndPoints(1),'9.7M','VerticalAlignment','middle','FontSize',24);
% text(f(3).YEndPoints(2),f(3).XEndPoints(2),'210M','VerticalAlignment','middle','FontSize',24);
% xlabel('Number of Parameters','FontSize',24);
% ylabel('System','FontSize',24);
% set(gca,'XScale','log');
% set(gcf,'position',[300,300,1000,400]);
% set(gca,'YTickLabel',{'118ac','2383dc'},'fontsize',24);
% legend({'GNN','FCNN','GiDNN'},'FontSize',24);
% print(gcf,'params.png','-dpng','-r600');

% hold on;
% x=categorical({'118ac','2383dc'});
% x=reordercats(x,{'2383dc','118ac'});
% y1=[35 24 27; ...,
%     159 166 112];
% y2=[29 22 18;...,
%     103 146 92];
% f1=barh(x,y1,1);
% f2=barh(x,y2,1);
% text(f1(1).YEndPoints(1),f1(1).XEndPoints(1),string(y1(1,1)),'VerticalAlignment','middle','BackgroundColor','white','FontSize',24);
% text(f1(1).YEndPoints(2),f1(1).XEndPoints(2),string(y1(2,1)),'VerticalAlignment','middle','BackgroundColor','white','FontSize',24);
% text(f1(2).YEndPoints(1),f1(2).XEndPoints(1),string(y1(1,2)),'VerticalAlignment','middle','BackgroundColor','white','FontSize',24);
% text(f1(2).YEndPoints(2),f1(2).XEndPoints(2),string(y1(2,2)),'VerticalAlignment','middle','BackgroundColor','white','FontSize',24);
% text(f1(3).YEndPoints(1),f1(3).XEndPoints(1),string(y1(1,3)),'VerticalAlignment','middle','BackgroundColor','white','FontSize',24);
% text(f1(3).YEndPoints(2),f1(3).XEndPoints(2),string(y1(2,3)),'VerticalAlignment','middle','BackgroundColor','white','FontSize',24);
% text(f2(1).YEndPoints(1),f2(1).XEndPoints(1),string(y2(1,1)),'VerticalAlignment','middle','BackgroundColor','white','FontSize',24);
% text(f2(1).YEndPoints(2),f2(1).XEndPoints(2),string(y2(2,1)),'VerticalAlignment','middle','BackgroundColor','white','FontSize',24);
% text(f2(2).YEndPoints(1),f2(2).XEndPoints(1),string(y2(1,2)),'VerticalAlignment','middle','BackgroundColor','white','FontSize',24);
% text(f2(2).YEndPoints(2),f2(2).XEndPoints(2),string(y2(2,2)),'VerticalAlignment','middle','BackgroundColor','white','FontSize',24);
% text(f2(3).YEndPoints(1),f2(3).XEndPoints(1),string(y2(1,3)),'VerticalAlignment','middle','BackgroundColor','white','FontSize',24);
% text(f2(3).YEndPoints(2),f2(3).XEndPoints(2),string(y2(2,3)),'VerticalAlignment','middle','BackgroundColor','white','FontSize',24);
% xlabel('Training Time/s','FontSize',24);
% ylabel('System','FontSize',24);
% set(gca,'XScale','log');
% set(gca,'Xlim',[10 500]);
% set(gcf,'position',[300,300,1300,500]);
% legend({'GNN','FCNN+FR','GiDNN+FR','GNN+FR','FCNN','GiDNN'},'FontSize',24);
% print(gcf,'times.png','-dpng','-r600');

clear;
hold on;
x=[1 2 3 4 5 6 8 9 10 11 12 13];
y1=[5.3e-2 5.2e-2 4.5e-2 4.4e-2 4.4e-2 5.3e-2 6.8e-2 6.8e-2 4.5e-2 4.5e-2 5.6e-2 5.6e-2];
y2=[7e-3 9e-3 1.1e-2 1.2e-2 6e-3 7e-3 2.1e-6 2.4e-4 4.3e-4 4.6e-2 1.6e-6 2.3e-4];
y3=[0.06582 0.19981 0.06023 0.17822 0.05818 0.11870 0.05650 0.12051 0.05968 0.18606 0.05990 0.16964];
gnnfr=[1 7];
gnn=[2 8];
fcnnfr=[3 9];
fcnn=[4 10];
gidnnfr=[5 11];
gidnn=[6 12];
% yyaxis left;
set(gca,'YLim',[-0.01,0.35]);
ylabel('Normalized L_2 Error','FontSize',24);
f1=scatter(x(gnnfr),y1(gnnfr),200,'Marker','o','MarkerFaceColor','red','MarkerEdgeColor','red');
f3=scatter(x(fcnnfr),y1(fcnnfr),200,'Marker','o','MarkerFaceColor','green','MarkerEdgeColor','green');
f5=scatter(x(gidnnfr),y1(gidnn),200,'Marker','o','MarkerFaceColor','blue','MarkerEdgeColor','blue');
f2=scatter(x(gnn),y1(gnn),200,'Marker','^','MarkerFaceColor','red','MarkerEdgeColor','red');
f4=scatter(x(fcnn),y1(fcnn),200,'Marker','^','MarkerFaceColor','green','MarkerEdgeColor','green');
f6=scatter(x(gidnn),y1(gidnn),200,'Marker','^','MarkerFaceColor','blue','MarkerEdgeColor','blue');
line([1 1],[max(y1(1)-y3(1),0) y1(1)+y3(1)],'Color','red','LineWidth',1.5,'Marker','x');
line([2 2],[max(y1(2)-y3(2),0) y1(2)+y3(2)],'Color','red','LineWidth',1.5,'Marker','x');
line([3 3],[max(y1(3)-y3(3),0) y1(3)+y3(3)],'Color','green','LineWidth',1.5,'Marker','x');
line([4 4],[max(y1(4)-y3(4),0) y1(4)+y3(4)],'Color','green','LineWidth',1.5,'Marker','x');
line([5 5],[max(y1(5)-y3(5),0) y1(5)+y3(5)],'Color','blue','LineWidth',1.5,'Marker','x');
line([6 6],[max(y1(6)-y3(6),0) y1(6)+y3(6)],'Color','blue','LineWidth',1.5,'Marker','x');
line([8 8],[max(y1(7)-y3(7),0) y1(7)+y3(7)],'Color','red','LineWidth',1.5,'Marker','x');
line([9 9],[max(y1(8)-y3(8),0) y1(8)+y3(8)],'Color','red','LineWidth',1.5,'Marker','x');
line([10 10],[max(y1(9)-y3(9),0) y1(9)+y3(9)],'Color','green','LineWidth',1.5,'Marker','x');
line([11 11],[max(y1(10)-y3(10),0) y1(10)+y3(10)],'Color','green','LineWidth',1.5,'Marker','x');
line([12 12],[max(y1(11)-y3(11),0) y1(11)+y3(11)],'Color','blue','LineWidth',1.5,'Marker','x');
line([13 13],[max(y1(12)-y3(12),0) y1(12)+y3(12)],'Color','blue','LineWidth',1.5,'Marker','x');
% txt={'Circles/diamonds','stand for FR', 'models, triangles/','squares stand','for non-FR models.'};
% text(14,0.1,txt,'FontSize',24);

% yyaxis right;
% set(gca,'YScale','log');
% set(gca,'YLim',[1e-9,1e-1]);
% ylabel('1-Feasibility','FontSize',24);
% f7=plot(x(gnnfr),y2(gnnfr),'d','Color','none','LineWidth',2,'MarkerSize',12,'MarkerEdgeColor','red','MarkerFaceColor','none');
% f9=plot(x(fcnnfr),y2(fcnnfr),'d','Color','none','LineWidth',2,'MarkerSize',12,'MarkerEdgeColor','green','MarkerFaceColor','none');
% f11=plot(x(gidnnfr),y2(gidnn),'s','Color','none','LineWidth',2,'MarkerSize',12,'MarkerEdgeColor','blue','MarkerFaceColor','none');
% f8=plot(x(gnn),y2(gnn),'s','Color','none','LineWidth',2,'MarkerSize',12,'MarkerEdgeColor','red','MarkerFaceColor','none');
% f10=plot(x(fcnn),y2(fcnn),'s','Color','none','LineWidth',2,'MarkerSize',12,'MarkerEdgeColor','green','MarkerFaceColor','none');
% f12=plot(x(gidnn),y2(gidnn),'s','Color','none','LineWidth',2,'MarkerSize',12,'MarkerEdgeColor','blue','MarkerFaceColor','none');


xticks([3.5 10.5]);
% legend({'GNN','FCNN','GiDNN'});
legend({'GNN+FR','FCNN+FR','GiDNN+FR','GNN','FCNN','GiDNN'},'NumColumns',2,'Location','best');
set(gcf,'position',[300,300,1200,500]);
set(gca,'Xlim',[0 15]);
set(gca,'XTickLabel',{'118ac','2383dc'},'fontsize',24);

print(gcf,'errors1.png','-dpng','-r600');

==> figs/feasibility.m <==
% close all;
clear;
hold on;
x=[1 2 3 4 5 6 8 9 10 11 12 13];
y1=[5.3e-2 5.2e-2 4.5e-2 4.4e-2 4.4e-2 5.3e-2 6.8e-2 6.8e-2 4.5e-2 4.5e-2 5.6e-2 5.6e-2];
y2=[7e-3 9e-3 1.1e-2 1.2e-2 6e-3 7e-3 2.1e-6 2.4e-4 4.3e-4 4.6e-2 1.6e-6 2.3e-4];
y3=[0.06582 0.19981 0.06023 0.17822 0.05818 0.11870 0.05650 0.12051 0.05968 0.18606 0.05990 0.16964];
gnnfr=[1 7];
gnn=[2 8];
fcnnfr=[3 9];
fcnn=[4 10];
gidnnfr=[5 11];
gidnn=[6 12];
% yyaxis left;
% set(gca,'YLim',[-0.01,0.35]);
% ylabel('L2 Norm','FontSize',24);
% f1=scatter(x(gnnfr),y1(gnnfr),200,'Marker','o','MarkerFaceColor','red','MarkerEdgeColor','red');
% f3=scatter(x(fcnnfr),y1(fcnnfr),200,'Marker','o','MarkerFaceColor','green','MarkerEdgeColor','green');
% f5=scatter(x(gidnnfr),y1(gidnn),200,'Marker','o','MarkerFaceColor','blue','MarkerEdgeColor','blue');
% f2=scatter(x(gnn),y1(gnn),200,'Marker','^','MarkerFaceColor','red','MarkerEdgeColor','red');
% f4=scatter(x(fcnn),y1(fcnn),200,'Marker','^','MarkerFaceColor','green','MarkerEdgeColor','green');
% f6=scatter(x(gidnn),y1(gidnn),200,'Marker','^','MarkerFaceColor','blue','MarkerEdgeColor','blue');
% line([1 1],[max(y1(1)-y3(1),0) y1(1)+y3(1)],'Color','red','LineWidth',1.5,'Marker','x');
% line([2 2],[max(y1(2)-y3(2),0) y1(2)+y3(2)],'Color','red','LineWidth',1.5,'Marker','x');
% line([3 3],[max(y1(3)-y3(3),0) y1(3)+y3(3)],'Color','green','LineWidth',1.5,'Marker','x');
% line([4 4],[max(y1(4)-y3(4),0) y1(4)+y3(4)],'Color','green','LineWidth',1.5,'Marker','x');
% line([5 5],[max(y1(5)-y3(5),0) y1(5)+y3(5)],'Color','blue','LineWidth',1.5,'Marker','x');
% line([6 6],[max(y1(6)-y3(6),0) y1(6)+y3(6)],'Color','blue','LineWidth',1.5,'Marker','x');
% line([8 8],[max(y1(7)-y3(7),0) y1(7)+y3(7)],'Color','red','LineWidth',1.5,'Marker','x');
% line([9 9],[max(y1(8)-y3(8),0) y1(8)+y3(8)],'Color','red','LineWidth',1.5,'Marker','x');
% line([10 10],[max(y1(9)-y3(9),0) y1(9)+y3(9)],'Color','green','LineWidth',1.5,'Marker','x');
% line([11 11],[max(y1(10)-y3(10),0) y1(10)+y3(10)],'Color','green','LineWidth',1.5,'Marker','x');
% line([12 12],[max(y1(11)-y3(11),0) y1(11)+y3(11)],'Color','blue','LineWidth',1.5,'Marker','x');
% line([13 13],[max(y1(12)-y3(12),0) y1(12)+y3(12)],'Color','blue','LineWidth',1.5,'Marker','x');
% txt={'Circles/diamonds','stand for FR', 'models, triangles/','squares stand','for non-FR models.'};
% text(14,0.1,txt,'FontSize',24);

% yyaxis right;
set(gca,'YScale','log');
set(gca,'YLim',[1e-7,1e-1]);
ylabel('Violation Rate','FontSize',24);
f7=plot(x(gnnfr),y2(gnnfr),'d','Color','none','LineWidth',2,'MarkerSize',12,'MarkerEdgeColor','red','MarkerFaceColor','none');
f9=plot(x(fcnnfr),y2(fcnnfr),'d','Color','none','LineWidth',2,'MarkerSize',12,'MarkerEdgeColor','green','MarkerFaceColor','none');
f11=plot(x(gidnnfr),y2(gidnn),'d','Color','none','LineWidth',2,'MarkerSize',12,'MarkerEdgeColor','blue','MarkerFaceColor','none');
f8=plot(x(gnn),y2(gnn),'s','Color','none','LineWidth',2,'MarkerSize',12,'MarkerEdgeColor','red','MarkerFaceColor','none');
f10=plot(x(fcnn),y2(fcnn),'s','Color','none','LineWidth',2,'MarkerSize',12,'MarkerEdgeColor','green','MarkerFaceColor','none');
f12=plot(x(gidnn),y2(gidnn),'s','Color','none','LineWidth',2,'MarkerSize',12,'MarkerEdgeColor','blue','MarkerFaceColor','none');


xticks([3.5 10.5]);
yticks([1e-6 1e-5 1e-4 1e-3 1e-2 1e-1]);
% legend({'GNN','FCNN','GiDNN'});
legend({'GNN+FR','FCNN+FR','GiDNN+FR','GNN','FCNN','GiDNN'},'NumColumns',2,'Location','best');
set(gcf,'position',[300,300,1200,500]);
set(gca,'Xlim',[0 15]);
set(gca,'XTickLabel',{'118ac','2383dc'},'fontsize',24);

print(gcf,'feasibility1.png','-dpng','-r600');

==> figs/linkpred/linkpred.m <==
% close all;
clear;
hold on;
y1=[0.984 0.984 0.977 0.90 0.774 0.873];
y2=[0.961 0.961 0.946 0.814 0.565 0.783];
x=[1 2 3 4 5 6];
ylabel('Value','FontSize',24);
ylim([0.50 1.00]);
f1=scatter(x(1),y1(1),200,'Marker','o','MarkerFaceColor','red','MarkerEdgeColor','red');
f2=scatter(x(2),y1(2),200,'Marker','o','MarkerFaceColor','green','MarkerEdgeColor','green');
f3=scatter(x(3),y1(3),200,'Marker','o','MarkerFaceColor','blue','MarkerEdgeColor','blue');
f4=scatter(x(4),y1(4),200,'Marker','o','MarkerFaceColor','red','MarkerEdgeColor','red');
f5=scatter(x(5),y1(5),200,'Marker','o','MarkerFaceColor','green','MarkerEdgeColor','green');
f6=scatter(x(6),y1(6),200,'Marker','o','MarkerFaceColor','blue','MarkerEdgeColor','blue');
set(f4,'handlevisibility','off');
set(f5,'handlevisibility','off');
set(f6,'handlevisibility','off');

ylim([0.50 1.00]);
f7=scatter(x(1),y2(1),200,'Marker','^','MarkerFaceColor','none','MarkerEdgeColor','red','LineWidth',2);
f8=scatter(x(2),y2(2),200,'Marker','^','MarkerFaceColor','none','MarkerEdgeColor','green','LineWidth',2);
f9=scatter(x(3),y2(3),200,'Marker','^','MarkerFaceColor','none','MarkerEdgeColor','blue','LineWidth',2);
f10=scatter(x(4),y2(4),200,'Marker','^','MarkerFaceColor','none','MarkerEdgeColor','red','LineWidth',2);
f11=scatter(x(5),y2(5),200,'Marker','^','MarkerFaceColor','none','MarkerEdgeColor','green','LineWidth',2);
f12=scatter(x(6),y2(6),200,'Marker','^','MarkerFaceColor','none','MarkerEdgeColor','blue','LineWidth',2);
set(f10,'handlevisibility','off');
set(f11,'handlevisibility','off');
set(f12,'handlevisibility','off');

xticks([2 5]);
legend({'GNN(Recall)','GiDNN(Recall)','FCNN(Recall)','GNN(F1)','GiDNN(F1)','FCNN(F1)'},'NumColumns',2,'Location','SouthWest');
set(gcf,'position',[300,300,1200,500]);
set(gca,'Xlim',[0 7]);
set(gca,'XTickLabel',{'118ac','2383dc'},'fontsize',24);

print(gcf,'linkpred.png','-dpng','-r600');

==> figs/model_size.m <==
x=categorical({'118ac','2383dc'});
x=reordercats(x,{'118ac','2383dc'});
y=[181000 5800000 9700000; ...,
   7380000 284000000 210000000];
f=barh(x,y);
text(f(1).YEndPoints(1),f(1).XEndPoints(1),'181k','VerticalAlignment','middle','FontSize',24);
text(f(1).YEndPoints(2),f(1).XEndPoints(2),'7.38M','VerticalAlignment','middle','FontSize',24);
text(f(2).YEndPoints(1),f(2).XEndPoints(1),'5.8M','VerticalAlignment','middle','FontSize',24);
text(f(2).YEndPoints(2),f(2).XEndPoints(2),'284M','VerticalAlignment','middle','FontSize',24);
text(f(3).YEndPoints(1),f(3).XEndPoints(1),'9.7M','VerticalAlignment','middle','FontSize',24);
text(f(3).YEndPoints(2),f(3).XEndPoints(2),'210M','VerticalAlignment','middle','FontSize',24);
xlabel('Number of Parameters','FontSize',24);
ylabel('System','FontSize',24);
set(gca,'XScale','log');
set(gcf,'position',[300,300,1000,400]);
set(gca,'YTickLabel',{'118ac','2383dc'},'fontsize',24);
legend({'GNN','FCNN','GiDNN'},'FontSize',24,'Location','best');
print(gcf,'params.png','-dpng','-r600');

==> figs/visualization/topo_adapt_stat.m <==
% h1 = openfig('topo_118ac_std.fig','reuse'); % open figure
% ax1 = gca; % get handle to axes of figure
% h2 = openfig('topo_2383dc_p5p95.fig','reuse');
% ax2 = gca;
% % test1.fig and test2.fig are the names of the figure files which you would % like to copy into multiple subplots
% h3 = figure('DefaultAxesFontSize',20); %create new figure
% % set(h3,'Position',[200 200 1800 400]);
% % s1 = subplot(1,2,1); %create and get handle to the subplot axes
% % s2 = subplot(1,2,2);
% set(h3,'Position',[200 200 900 800]);
% s1 = subplot(2,1,1); %create and get handle to the subplot axes
% s2 = subplot(2,1,2);
% fig1 = get(ax1,'children'); %get handle to all the children in the figure
% fig2 = get(ax2,'children');
% copyobj(fig1,s1); %copy children to new parent axes i.e. the subplot axes
% copyobj(fig2,s2);

%% 10232022
h1 = openfig('topo_118ac_std_pi.fig','reuse'); % open figure
ax1 = gca; % get handle to axes of figure
h2 = openfig('topo_118ac_std_v.fig','reuse');
ax2 = gca;
h3 = openfig('topo_2383dc_p5p95_new.fig','reuse');
ax3 = gca;
% test1.fig and test2.fig are the names of the figure files which you would % like to copy into multiple subplots
h4 = figure('DefaultAxesFontSize',20); %create new figure
% set(h3,'Position',[200 200 1800 400]);
% s1 = subplot(1,2,1); %create and get handle to the subplot axes
% s2 = subplot(1,2,2);
set(h4,'Position',[200 200 900 800]);
s1 = subplot(3,1,1); %create and get handle to the subplot axes
s2 = subplot(3,1,2);
s3 = subplot(3,1,3);
fig1 = get(ax1,'children'); %get handle to all the children in the figure
fig2 = get(ax2,'children');
fig3 = get(ax3,'children');
copyobj(fig1,s1); %copy children to new parent axes i.e. the subplot axes
copyobj(fig2,s2);
copyobj(fig3,s3);

% openfig('topo_118ac_std.fig');
% ax1=gca;
% openfig('topo_2383dc_p5p95.fig')
% ax2=gca;
%  
% figure;
% tcl=tiledlayout(1,2);
% ax1.Parent=tcl;
% ax1.Layout.Tile=1;
% ax2.Parent=tcl;
% ax2.Layout.Tile=2;

==> figs/visualization/topoadapt.m <==
validate_l2_mean=[0.1302885435819626 0.14826284252443658 0.14656368612111378 0.14805235163952546 0.15001126290498315 0.14586800976729933 0.21124554117880906 0.14807737952514477 0.14443313727330964 0.1504558378491829];
validate_l2_var=[0.002554514938752499 0.0050961718732002795 0.0036501463477493913 0.004001041377981196 0.004006319774770678 0.003808220784895892 0.01639923536991055 0.004015741756564442 0.0037750700720854866 0.004226621454924125];
validate_linf_mean=[0.24159529524615833 0.23325343112892033 0.2538268648983751 0.23150473702775332 0.26114512886884 0.23863715417787798 0.38677366754090003 0.23168226292459398 0.2375618694417201 0.23413495988888988];
warmstart_l2_mean=[0.13015710739472083 0.148014 0.145649 0.145420 0.147691 0.143639 0.211476 0.146602 0.144073 0.148225];
warmstart_l2_var=[0.0027700149267304037 0.005003 0.003253 0.003607 0.003439 0.003459 0.015808 0.003465 0.003440 0.003652];
warmstart_linf_mean=[0.23951544453984216 0.233698 0.252585 0.226232 0.258254 0.235002 0.386796 0.227194 0.235606 0.228844];

validate=[0.1302885435819626 0.14826284252443658 0.14656368612111378 0.14805235163952546 0.15001126290498315 0.14586800976729933 0.21124554117880906 0.14807737952514477 0.14443313727330964 0.1504558378491829;
%           0.002554514938752499 0.0050961718732002795 0.0036501463477493913 0.004001041377981196 0.004006319774770678 0.003808220784895892 0.01639923536991055 0.004015741756564442 0.0037750700720854866 0.004226621454924125;
          0.24159529524615833 0.23325343112892033 0.2538268648983751 0.23150473702775332 0.26114512886884 0.23863715417787798 0.38677366754090003 0.23168226292459398 0.2375618694417201 0.23413495988888988];
warmstart=[0.13015710739472083 0.148014 0.145649 0.145420 0.147691 0.143639 0.211476 0.146602 0.144073 0.148225;
%            0.0027700149267304037 0.005003 0.003253 0.003607 0.003439 0.003459 0.015808 0.003465 0.003440 0.003652;
           0.23951544453984216 0.233698 0.252585 0.226232 0.258254 0.235002 0.386796 0.227194 0.235606 0.228844];

% figure1=figure('DefaultAxesFontSize',20);
% set(figure1,'Position',[200 200 1500 800]);
% subplot(2,3,1);bar(validate_l2_mean);
% set(gca,'XTickLabel',{'Nominal','Pert1','Pert2','Pert3','Pert4','Pert5','Pert6','Pert7','Pert8','Pert9'});
% xlabel('118AC validation');ylabel('L2 mean');
% subplot(2,3,2);bar(validate_l2_var);
% set(gca,'XTickLabel',{'Nominal','Pert1','Pert2','Pert3','Pert4','Pert5','Pert6','Pert7','Pert8','Pert9'});
% xlabel('118AC validation');ylabel('L2 variance');
% subplot(2,3,3);bar(validate_linf_mean);
% set(gca,'XTickLabel',{'Nominal','Pert1','Pert2','Pert3','Pert4','Pert5','Pert6','Pert7','Pert8','Pert9'});
% xlabel('118AC validation');ylabel('LInf mean');
% subplot(2,3,4);bar(warmstart_l2_mean);
% set(gca,'XTickLabel',{'Nominal','Pert1','Pert2','Pert3','Pert4','Pert5','Pert6','Pert7','Pert8','Pert9'});
% xlabel('118AC warmstart');ylabel('L2 mean');
% subplot(2,3,5);bar(warmstart_l2_var);
% set(gca,'XTickLabel',{'Nominal','Pert1','Pert2','Pert3','Pert4','Pert5','Pert6','Pert7','Pert8','Pert9'});
% xlabel('118AC warmstart');ylabel('L2 variance');
% subplot(2,3,6);bar(warmstart_linf_mean);
% set(gca,'XTickLabel',{'Nominal','Pert1','Pert2','Pert3','Pert4','Pert5','Pert6','Pert7','Pert8','Pert9'});
% xlabel('118AC warmstart');ylabel('LInf mean');

figure2=figure('DefaultAxesFontSize',20);
set(figure2,'Position',[200 200 1500 800]);
subplot(2,1,1);bar(validate');
set(gca,'XTickLabel',{'Nominal','Pert1','Pert2','Pert3','Pert4','Pert5','Pert6','Pert7','Pert8','Pert9'});
xlabel('118AC validation');
subplot(2,1,2);bar(warmstart');
set(gca,'XTickLabel',{'Nominal','Pert1','Pert2','Pert3','Pert4','Pert5','Pert6','Pert7','Pert8','Pert9'});
xlabel('118AC warmstart');
legend('L2 mean','LInf mean','Location','northwest');

==> figs/visualization/topoadapt_118ac.m <==


% ours=[0.05611769404562982 0.09187515282108948 0.08781745129034575 0.0915976675554778 0.0901294186042342 0.08774651692341473 0.09048619100638729 0.08524588238021948;
%       0                   0.04313416976081813 0.04447297754013467 0.03923293309216771 0.04458420459345435 0.04493524260951413 0.04452458063967079 0.04345893768179784];

% 10232022
ours = [3.9 15.3 4.9 4.3 15.2 4.1 4.3 13.9;
        0 5.9 4.2 3.7 6.0 3.7 3.7 6.0] .* 0.01;

figure2=figure('DefaultAxesFontSize',20);
set(figure2,'Position',[200 200 1600 400]);
% bar1 = bar(ours');

hold on

% Calculate the number of groups and number of bars in each group
[ngroups,nbars] = size(ours');

% x_var = ones(ngroups,nbars) .* 0.01;
% x_var1 = ones(ngroups,nbars) .* 0.02; % upper

% x_std = [0.0009 0.001 0.001 0.0008 0.001 0.001 0.001 0.001;
%          0   0.0002 0.00045 0.0002 0.00026 0.00045 0.00026 0.0005]';
% x_std = sqrt(x_std);

x_std = [3.0 3.2 3.2 2.8 3.2 3.2 3.2 3.3;
         0 1.4 2.1 1.4 1.6 2.1 1.4 2.2]'.* 0.01;

% x_var = ones(ngroups,nbars) .* 0.01;
x_p5 = ours' - [0.03238 0.04285 0.039 0.0502 0.04088 0.03899 0.04088 0.038589;
                0   0.022556 0.017526 0.01837 0.02229 0.018148 0.02240 0.0167]';

x_p95 = [0.07984 0.14826 0.14787 0.14237 0.14692 0.14783 0.14705 0.144979;
         0       0.067898 0.087058 0.06721 0.071788 0.08776 0.07127 0.0893]' - ours';


% Get the x coordinate of the bars
b = bar(ours', 'grouped');
x = nan(nbars, ngroups);
for i = 1:nbars
    x(i,:) = b(i).XEndPoints;
end
% Plot the errorbars
err1 = errorbar(x',ours',x_std,'k','linestyle','none'); % variance
% err1 = errorbar(x',ours',x_p5,x_p95,'k','linestyle','none'); % p5,p95
for i = 1 : nbars
    err1(i).Color = 'black'; 
    err1(i).LineWidth = 2.5; 
    err1(i).LineStyle = 'none'; 
end


set(gca,'XTickLabel',{'Original','Sys1','Sys2','Sys3','Sys4','Sys5','Sys6','Sys7','Sys8','Sys9'});
% xlabel('system');
ylabel('$MSE_{\hat{\pi}}$ of 118-ac','Interpreter','latex');
legend('pre-trained','re-trained','Location','northwest');

hold off

% figure1 = figure('DefaultAxesFontSize',20);
% set(figure1,'Position',[10 200 1600 400])
% 
% 
% 
% x1=[0.05327 0.05231 0.04518 0.04436,0,0, ...
%     0.06366 0.06190 0.04544 0.04358,0,0, ...
%     0.06883 0.06789 0.05153 0.04529];
% % fig1=bar(x1);
% 
% sigma2 = [0.0381 0.0390 0.0213 0.0291,0,0, ...
%     0.0310 0.0363 0.0229 0.0254,0,0, ...
%     0.0312 0.0346 0.0245 0.0268];
% % sigma2([5,6,11,12]) = [0 0 0 0];
% 
% xx = 1:16;
% 
% for i = 1 : 16
%     bar(xx(i),x1(i)) 
%     
%     hold on
%     
%     
%     err1=errorbar(xx(i),x1(i),sigma2(i));
%     err1.Color = 'black'; 
%     err1.LineWidth = 2; 
%     err1.LineStyle = 'none'; 
%     % set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
%     xlabel('Dataset');
%     ylabel('L_2 error');
% end

==> figs/visualization/topoadapt_118ac_v.m <==
% ours=[0.05611769404562982 0.09187515282108948 0.08781745129034575 0.0915976675554778 0.0901294186042342 0.08774651692341473 0.09048619100638729 0.08524588238021948;
%       0                   0.04313416976081813 0.04447297754013467 0.03923293309216771 0.04458420459345435 0.04493524260951413 0.04452458063967079 0.04345893768179784];

% 10232022
ours = [0.74 2.3 0.9 0.8 2.4 0.8 0.8 1.1;
        0 1.2 0.9 0.7 1.2 0.7 0.7 0.9] .* 0.01;

figure2=figure('DefaultAxesFontSize',20);
set(figure2,'Position',[200 200 1600 400]);
% bar1 = bar(ours');

hold on

% Calculate the number of groups and number of bars in each group
[ngroups,nbars] = size(ours');

% x_var = ones(ngroups,nbars) .* 0.01;
% x_var1 = ones(ngroups,nbars) .* 0.02; % upper

% x_std = [0.0009 0.001 0.001 0.0008 0.001 0.001 0.001 0.001;
%          0   0.0002 0.00045 0.0002 0.00026 0.00045 0.00026 0.0005]';
% x_std = sqrt(x_std);

x_std = [3.3 8.1 6.1 3.2 3.7 8.2 3.9 3.2;
         0 4.9 5.0 3.2 3.5 5.2 3.3 3.4]' .* 0.001;

% x_var = ones(ngroups,nbars) .* 0.01;
x_p5 = ours' - [0.03238 0.04285 0.039 0.0502 0.04088 0.03899 0.04088 0.038589;
                0   0.022556 0.017526 0.01837 0.02229 0.018148 0.02240 0.0167]';

x_p95 = [0.07984 0.14826 0.14787 0.14237 0.14692 0.14783 0.14705 0.144979;
         0       0.067898 0.087058 0.06721 0.071788 0.08776 0.07127 0.0893]' - ours';


% Get the x coordinate of the bars
b = bar(ours', 'grouped');
x = nan(nbars, ngroups);
for i = 1:nbars
    x(i,:) = b(i).XEndPoints;
end
% Plot the errorbars
err1 = errorbar(x',ours',x_std,'k','linestyle','none'); % variance
% err1 = errorbar(x',ours',x_p5,x_p95,'k','linestyle','none'); % p5,p95
for i = 1 : nbars
    err1(i).Color = 'black'; 
    err1(i).LineWidth = 2.5; 
    err1(i).LineStyle = 'none'; 
end


set(gca,'XTickLabel',{'Original','Sys1','Sys2','Sys3','Sys4','Sys5','Sys6','Sys7','Sys8','Sys9'});
% xlabel('system');
ylabel('$MSE_{|\hat{v}|}$ of 118-ac','Interpreter','latex');
% legend('pre-trained','re-trained','Location','northwest');

hold off

==> figs/visualization/topoadapt_2383dc.m <==
%% cold start data
% ours=[0.08761267729063901 0.5378928339237212 0.5226456759405111 0.5222332269879233 0.5219560228662524 0.5210789657176597 0.5675226029341484;
%       0 0.14980163228858698 0.08175946213729346 0.0869016348637948 0.08494548255749314 0.08507718497593846 0.0658298298213171];
% 
% % x_var = [0.0006 0.001 0.001 0.0008 0.001 0.001 0.001 0.001;
% %          0   0.0002 0.00045 0.0002 0.00026 0.00045 0.00026 0.0005]';
% % x_var = ones(ngroups,nbars) .* 0.01;
% x_p5 = ours' - [0.046 0.5097 0.5095 0.5095 0.5097 0.5087 0.5616;
%                 0     0.0994 0.0352 0.0447 0.0628 0.0502 0.0243]';
% 
% x_p95 = [0.116 0.5802 0.5327 0.5319 0.5321 0.5324 0.5717;
%          0     0.1871 0.1374 0.1139 0.1265 0.1170 0.0988]' - ours';


%% warm start data
% ours=[0.04331639542574758 0.24017847059542846 0.2093970349183295 0.2085613880872402 0.21124030563570487 0.20863308129386424 0.33502876733443887;
%       0 0.14980163228858698 0.08175946213729346 0.0869016348637948 0.08494548255749314 0.08507718497593846 0.0658298298213171];
% 
% x_std = [0.0234 0.2309435588006913 0.20296790420549615 0.2031623657539782 0.20147042975366602 0.2025505705093047 0.15260735413539392;
%          0   0.12695409050525333 0.030723373731786078 0.023367308948875357 0.017991587718885756 0.020374840651323355 0.03165503025446109]';

% 10232022
ours = [2.38 28.2 26.9 4.6 5.3 26.9 4.6;
        0 6.2 6.2 2.8 2.8 4.9 2.8] .* 0.01;

x_std = [1.4 4.1 4.3 1.7 1.8 2.3 1.6;
        0 3.2 2.3 1.5 1.6 3.7 1.5]' .* 0.01;

% x_p5 = ours' - [0.046 0.5097 0.5095 0.5095 0.5097 0.5087 0.5616;
%                 0     0.0994 0.0352 0.0447 0.0628 0.0502 0.0243]';
% 
% x_p95 = [0.116 0.5802 0.5327 0.5319 0.5321 0.5324 0.5717;
%          0     0.1871 0.1374 0.1139 0.1265 0.1170 0.0988]' - ours';


figure2=figure('DefaultAxesFontSize',20);
set(figure2,'Position',[200 200 1600 400]);
% bar1 = bar(ours');

hold on

% Calculate the number of groups and number of bars in each group
[ngroups,nbars] = size(ours');

% x_var = ones(ngroups,nbars) .* 0.01;
% x_var1 = ones(ngroups,nbars) .* 0.02; % upper




% Get the x coordinate of the bars
b = bar(ours', 'grouped');
x = nan(nbars, ngroups);
for i = 1:nbars
    x(i,:) = b(i).XEndPoints;
end
% Plot the errorbars
err1 = errorbar(x',ours',x_std,'k','linestyle','none'); % variance
% err1 = errorbar(x',ours',x_p5,x_p95,'k','linestyle','none'); % p5,p95
for i = 1 : nbars
    err1(i).Color = 'black'; 
    err1(i).LineWidth = 2.5; 
    err1(i).LineStyle = 'none'; 
end


set(gca,'XTickLabel',{'Original','Sys1','Sys2','Sys3','Sys4','Sys5','Sys6'});
% xlabel('system');
ylabel('$MSE_{\hat{\pi}}$ of 2383-dc','Interpreter','latex');
% legend('validation','post-processing','Location','northwest');

hold off

==> figs/visualization/topoadapt_compare.m <==
validate_l2_mean=[0.1302885435819626 0.14826284252443658 0.14656368612111378 0.14805235163952546 0.15001126290498315 0.14586800976729933 0.21124554117880906 0.14807737952514477 0.14443313727330964 0.1504558378491829];
validate_l2_var=[0.002554514938752499 0.0050961718732002795 0.0036501463477493913 0.004001041377981196 0.004006319774770678 0.003808220784895892 0.01639923536991055 0.004015741756564442 0.0037750700720854866 0.004226621454924125];
validate_linf_mean=[0.24159529524615833 0.23325343112892033 0.2538268648983751 0.23150473702775332 0.26114512886884 0.23863715417787798 0.38677366754090003 0.23168226292459398 0.2375618694417201 0.23413495988888988];
warmstart_l2_mean=[0.13015710739472083 0.148014 0.145649 0.145420 0.147691 0.143639 0.211476 0.146602 0.144073 0.148225];
warmstart_l2_var=[0.0027700149267304037 0.005003 0.003253 0.003607 0.003439 0.003459 0.015808 0.003465 0.003440 0.003652];
warmstart_linf_mean=[0.23951544453984216 0.233698 0.252585 0.226232 0.258254 0.235002 0.386796 0.227194 0.235606 0.228844];

validate=[0.1302885435819626 0.14826284252443658 0.14656368612111378 0.14805235163952546 0.15001126290498315 0.14586800976729933 0.21124554117880906 0.14807737952514477 0.14443313727330964 0.1504558378491829;
          0.002554514938752499 0.0050961718732002795 0.0036501463477493913 0.004001041377981196 0.004006319774770678 0.003808220784895892 0.01639923536991055 0.004015741756564442 0.0037750700720854866 0.004226621454924125;
          0.24159529524615833 0.23325343112892033 0.2538268648983751 0.23150473702775332 0.26114512886884 0.23863715417787798 0.38677366754090003 0.23168226292459398 0.2375618694417201 0.23413495988888988];
warmstart=[0.13015710739472083 0.148014 0.145649 0.145420 0.147691 0.143639 0.211476 0.146602 0.144073 0.148225;
           0.0027700149267304037 0.005003 0.003253 0.003607 0.003439 0.003459 0.015808 0.003465 0.003440 0.003652;
           0.23951544453984216 0.233698 0.252585 0.226232 0.258254 0.235002 0.386796 0.227194 0.235606 0.228844];

geometric=[0.1302885435819626 0.14826284252443658 0.14656368612111378 0.14805235163952546 0.15001126290498315 0.14586800976729933 0.21124554117880906 0.14807737952514477 0.14443313727330964 0.1504558378491829;
       0.13015710739472083 0.148014 0.145649 0.145420 0.147691 0.143639 0.211476 0.146602 0.144073 0.148225;
       0.24159529524615833 0.23325343112892033 0.2538268648983751 0.23150473702775332 0.26114512886884 0.23863715417787798 0.38677366754090003 0.23168226292459398 0.2375618694417201 0.23413495988888988
       0.23951544453984216 0.233698 0.252585 0.226232 0.258254 0.235002 0.386796 0.227194 0.235606 0.228844];

% figure1=figure('DefaultAxesFontSize',20);
% set(figure1,'Position',[200 200 1500 800]);
% subplot(2,3,1);bar(validate_l2_mean);
% set(gca,'XTickLabel',{'Nominal','Pert1','Pert2','Pert3','Pert4','Pert5','Pert6','Pert7','Pert8','Pert9'});
% xlabel('118AC validation');ylabel('L2 mean');
% subplot(2,3,2);bar(validate_l2_var);
% set(gca,'XTickLabel',{'Nominal','Pert1','Pert2','Pert3','Pert4','Pert5','Pert6','Pert7','Pert8','Pert9'});
% xlabel('118AC validation');ylabel('L2 variance');
% subplot(2,3,3);bar(validate_linf_mean);
% set(gca,'XTickLabel',{'Nominal','Pert1','Pert2','Pert3','Pert4','Pert5','Pert6','Pert7','Pert8','Pert9'});
% xlabel('118AC validation');ylabel('LInf mean');
% subplot(2,3,4);bar(warmstart_l2_mean);
% set(gca,'XTickLabel',{'Nominal','Pert1','Pert2','Pert3','Pert4','Pert5','Pert6','Pert7','Pert8','Pert9'});
% xlabel('118AC warmstart');ylabel('L2 mean');
% subplot(2,3,5);bar(warmstart_l2_var);
% set(gca,'XTickLabel',{'Nominal','Pert1','Pert2','Pert3','Pert4','Pert5','Pert6','Pert7','Pert8','Pert9'});
% xlabel('118AC warmstart');ylabel('L2 variance');
% subplot(2,3,6);bar(warmstart_linf_mean);
% set(gca,'XTickLabel',{'Nominal','Pert1','Pert2','Pert3','Pert4','Pert5','Pert6','Pert7','Pert8','Pert9'});
% xlabel('118AC warmstart');ylabel('LInf mean');

figure1=figure('DefaultAxesFontSize',15);
set(figure1,'Position',[200 200 1000 800]);
bar(geometric');set(gca,'YScale','log');
set(gca,'XTickLabel',{'Nominal','Pert1','Pert2','Pert3','Pert4','Pert5','Pert6','Pert7','Pert8','Pert9'});
xlabel('118AC geometric');
legend('L2 mean(validate)','L2 mean(warmstart)','LInf mean(validate)','LInf mean(warmstart)','Location','northwest');

ours=[0.08433407999941875 0.08574536634191057 0.07291818566788454 0.06947023272358278 0.07361382763343467 0.06988365321666583 0.1478701501437008 0.06965357119822341 0.07004201632199075 0.0685895492564216;
      0.13015710739472083 0.148014 0.145649 0.145420 0.147691 0.143639 0.211476 0.146602 0.144073 0.148225;
      0.08433407999941875 2009.0471557640387/10000 0.045016704789469085 0.05036501091634444 0.03995907891859781 0.046100833204392865 971.5846960836151/10000 0.05024629652050908 0.04593514818671636 0.0499263971224167;
      0.18359154864279334 13604.84309765724/100000 0.1474353685584906 0.14607076664018112 0.11454092372169696 0.15123208627460089 2663.9054124517183/10000 0.13481002625373897 0.15194166660456337 0.13404895288422572];

figure2=figure('DefaultAxesFontSize',15);
set(figure2,'Position',[200 200 1000 800]);
bar(ours');
set(gca,'XTickLabel',{'Nominal','Pert1','Pert2','Pert3','Pert4','Pert5','Pert6','Pert7','Pert8','Pert9'});
xlabel('118AC ours');
legend('L2 mean(validate)','L2 mean(warmstart)','LInf mean(validate)','LInf mean(warmstart)','Location','northwest');

==> figs/visualization/visualization.m <==
%% l2
clear all;
figure
x1=[0.05327 0.05231 0.04518 0.04436;
    0.06366 0.06190 0.04544 0.04358;
    0.06883 0.06789 0.05153 0.04529];
fig1=bar(x1);
set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
legend('GNN+feasibility','GNN','FCNN+feasibility','FCNN','Location','northwest');
xlabel('Dataset');
ylabel('L2');
title('L2 of Different Models');
saveas(gcf,'l2.png');

% linf
clear all;
figure
x2=[0.06582 0.06023 0.05818 0.05650;
    0.08961 0.07010 0.05942 0.05448;
    0.19981 0.17822 0.13629 0.12051];
fig2=bar(x2);
set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
legend('GNN+feasibility','GNN','FCNN+feasibility','FCNN','Location','northwest');
xlabel('Dataset');
ylabel('LInf');
title('LInf of Different Models');
saveas(gcf,'linf.png');

%% feas
clear all;
x3=[0.00666 0.00716 0.01347 0.01180;
    0.00625 0.00576 0.09288 0.09290;
    2.07751e-6 0.00024049900 0.00043944782 0.00046262846];
fig3=bar(x3);
set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
set(gca,'YScale','log');
legend('GNN+feasibility','GNN','FCNN+feasibility','FCNN','Location','northwest');
xlabel('Dataset');
ylabel('Feasibility');
title('Feasibility of Different Models');
saveas(gcf,'feas.png');

% params
clear all;
x4=[351e3 351e3 5.8e6 5.8e6;
    351e3 351e3 5.8e6 5.8e6;
    142e6 142e6 284e6 284e6];
fig4=bar(x4);
set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
set(gca,'YScale','log');
legend('GNN+feasibility','GNN','FCNN+feasibility','FCNN','Location','northwest');
xlabel('Dataset');
ylabel('# of params');
title('Complexity of Different Models');
saveas(gcf,'params.png');

% memory
clear all;
x5=[1365 935 953 953;
    1369 939 953 953;
    1919 1919 2295 2295];
fig5=bar(x5);
set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
legend('GNN+feasibility','GNN','FCNN+feasibility','FCNN','Location','northwest');
xlabel('Dataset');
ylabel('Occupied memory/MB');
title('Memory of Different Models');
saveas(gcf,'memory.png');

% time
clear all;
x6=[113 166 13 20;
    160 95 12 33;
    401 1277 166 145];
fig6=bar(x6);
set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
set(gca,'YScale','log');
legend('GNN+feasibility','GNN','FCNN+feasibility','FCNN','Location','northwest');
xlabel('Dataset');
ylabel('Execution time/s');
title('Time of Different Models');
saveas(gcf,'time.png');

==> figs/visualization/visualization_ac_04202022.m <==
% figure1 = figure('DefaultAxesFontSize',20);
% set(figure1,'Position',[10 200 600 400])
% 
% % subplot(1,3,1)
% 
% x1=[0.05327 0.05231 0.04518 0.04436,0,0, ...
%     0.06366 0.06190 0.04544 0.04358,0,0, ...
%     0.06883 0.06789 0.05153 0.04529];
% % fig1=bar(x1);
% 
% xx = 1:16;
% bar(xx,x1) 
% 
% hold on
% 
% sigma2 = [0.0381 0.0390 0.0213 0.0291,0,0, ...
%     0.0310 0.0363 0.0229 0.0254,0,0, ...
%     0.0312 0.0346 0.0245 0.0268];
% sigma2([5,6,11,12]) = [0 0 0 0];
% err1=errorbar(xx,x1,sigma2);
% err1.Color = 'black'; 
% err1.LineWidth = 2; 
% err1.LineStyle = 'none'; 
% % set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
% xlabel('Dataset');
% ylabel('L_2 error');

% figure1 = figure('DefaultAxesFontSize',20);
% set(figure1,'Position',[10 200 600 400])
% 
% % subplot(1,3,1)
% 
% x1=[0.05327 0.05231 0.04518 0.04436,0,0, ...
%     0.06366 0.06190 0.04544 0.04358,0,0, ...
%     0.06883 0.06789 0.05153 0.04529];
% % fig1=bar(x1);
% 
% sigma2 = [0.0381 0.0390 0.0213 0.0291,0,0, ...
%     0.0310 0.0363 0.0229 0.0254,0,0, ...
%     0.0312 0.0346 0.0245 0.0268];
% % sigma2([5,6,11,12]) = [0 0 0 0];
% 
% xx = 1:16;
% 
% for i = 1 : 16
%     bar(xx(i),x1(i)) 
%     
%     hold on
%     
%     
%     err1=errorbar(xx(i),x1(i),sigma2(i));
%     err1.Color = 'black'; 
%     err1.LineWidth = 2; 
%     err1.LineStyle = 'none'; 
%     % set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
%     xlabel('Dataset');
%     ylabel('L_2 error');
% end
% % hold off
% 
% figure1 = figure('DefaultAxesFontSize',20);
% set(figure1,'Position',[10 200 400 400])
% 
% 
% x1=[0.0637 0.0619 0.0471 0.0512,0,0, ...
%     0.0498 0.0436 0.0458 0.0466,0,0, ...
%     0.0690 0.0673 0.0454 0.0524];
% % fig1=bar(x1);
% 
% sigma2 = [0.0381 0.0390 0.0213 0.0291,0,0, ...
%     0.0310 0.0363 0.0229 0.0254,0,0, ...
%     0.0312 0.0346 0.0245 0.0268];
% % sigma2([5,6,11,12]) = [0 0 0 0];
% 
% xx = 1:16;
% 
% for i = 1 : 16
%     bar(xx(i),x1(i)) 
%     
%     hold on
%     
%     
%     err1=errorbar(xx(i),x1(i),sigma2(i));
%     err1.Color = 'black'; 
%     err1.LineWidth = 2; 
%     err1.LineStyle = 'none'; 
%     % set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
%     xlabel('Dataset');
%     ylabel('L_2 error');
% end


%% l2
clear all;
figure1 = figure('DefaultAxesFontSize',20);
set(figure1,'Position',[10 200 1800 400])

subplot(1,5,1)


x1=[0.0637 0.0619 0.0530 0.0791,0,0, ...
    0.038 0.0376 2.8e-2 0.0524];
% fig1=bar(x1);

sigma2 = [0.026 0.0390 0.0312 0.0323,0,0, ...
    0.012 0.015 8.2e-3 0.0268];
% sigma2([5,6,11,12]) = [0 0 0 0];

xx = 1:10;

for i = 1 : 10
    bar(xx(i),x1(i)) 
    
    hold on
    
    
    err1=errorbar(xx(i),x1(i),sigma2(i));
    err1.Color = 'black'; 
    err1.LineWidth = 2; 
    err1.LineStyle = 'none'; 
    % set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
%     xlabel('Dataset');
    ylabel('$\mathrm{\mathbf{MSE}}_{\hat{\mathbf{\pi}}}$','Interpreter','latex');

end


% Voltage
subplot(1,5,2)
x1=[4.9e-3 1.3e-2 0.0116 0.0221,0,0, ...
    5.5e-3 6.7e-3 6.3e-3 7.72e-3];
% fig1=bar(x1);

sigma2 = [1.5e-3 4.9e-3 1.63e-3 2.87e-3,0,0, ...
    1.65e-3 1.94e-3 1.92e-3 1.83e-3];
% sigma2([5,6,11,12]) = [0 0 0 0];

xx = 1:10;

for i = 1 : 10
    bar(xx(i),x1(i)) 
    
    hold on
    
    
    err1=errorbar(xx(i),x1(i),sigma2(i));
    err1.Color = 'black'; 
    err1.LineWidth = 2; 
    err1.LineStyle = 'none'; 
    % set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
%     xlabel('Dataset');
%     ylabel('MSE of |v|');
    ylabel('$\mathrm{\mathbf{MSE}}_{|\hat{\mathbf{v}}|}$','Interpreter','latex');

end
% set(gca,'XTickLabel',{'118-ac','1354-ac','118-ac','1354-ac','118-ac','1354-ac'});

% x1=[0.05327 0.05231 0.04518 0.04436,0,0, ...
%     0.06366 0.06190 0.04544 0.04358,0,0, ...
%     0.06883 0.06789 0.05153 0.04529];
% % fig1=bar(x1);
% 
% xx = 1:16;
% bar(xx,x1) 
% 
% hold on
% 
% sigma2 = [0.0381 0.0390 0.0213 0.0291,0,0, ...
%     0.0310 0.0363 0.0229 0.0254,0,0, ...
%     0.0312 0.0346 0.0245 0.0268];
% sigma2([5,6,11,12]) = [0 0 0 0];
% err1=errorbar(xx,x1,sigma2);
% err1.Color = 'black'; 
% err1.LineWidth = 2; 
% err1.LineStyle = 'none'; 
% % set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
% xlabel('Dataset');
% ylabel('L_2 error');


% x1=[0.05327 0.05231 0.04518 0.04436;
%     0.06366 0.06190 0.04544 0.04358;
%     0.06883 0.06789 0.05153 0.04529];
% % fig1=bar(x1);
% sigma2 = ones(3,4).*0.05;
% fig1=errorbar(x1,sigma2);
% set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
% % legend('GNN+feas.','GNN','FCNN+feas.','FCNN','Location','northwest','NumColumns',2);
% xlabel('Dataset');
% ylabel('L_2 error');
% % title('L2 of Different Models');
% % saveas(gcf,'l2.png');

%% p_g
% clear all;

subplot(1,5,3)
x5=[0.0871 0.1644 0.0957 0.1598;
    0.0360 0.0364 0.0329 0.0357];
fig5=bar(x5);
set(gca,'XTickLabel',{'118-ac','1354-ac'});
% set(gca,'YScale','log');
% legend('GNN+feasibility','GNN','FCNN+feasibility','FCNN','Location','northwest');
% xlabel('Dataset');
% ylabel('MSE of p_g');
ylabel('$\mathrm{\mathbf{MSE}}_{\hat{\mathbf{g}}}$','Interpreter','latex');



%% feas
% clear all;

subplot(1,5,4)
x3=[0.01 0.0212 2.59e-2 5.65e-2;
    1.87e-2 2.053e-2 6.45e-2 7.04e-2];
fig3=bar(x3);
set(gca,'XTickLabel',{'118-ac','1354-ac'});
set(gca,'YScale','log');
ylim([5e-7 8e-2])
% legend('GNN+feasibility','GNN','FCNN+feasibility','FCNN','Location','northwest');
% xlabel('Dataset');
ylabel('Feasibility violation');
% title('Feasibility of Different Models');
% saveas(gcf,'feas.png');

% params
% clear all;

subplot(1,5,5)
x4=[351e3 351e3 5.8e6 5.8e6;
    1.1e7 1.1e7 3.081e8 3.081e8];
%     142e6 142e6 284e6 284e6];
fig4=bar(x4);
set(gca,'XTickLabel',{'118-ac','1354-ac'});
set(gca,'YScale','log');
legend('GNN+feas.','GNN','FCNN+feas.','FCNN','Location','northwest','NumColumns',1);
% xlabel('Dataset');
ylabel('Model complexity in #params');
% title('Complexity of Different Models');
% saveas(gcf,'params.png');



==> figs/visualization/visualization_dc_04202022.m <==
% figure1 = figure('DefaultAxesFontSize',20);
% set(figure1,'Position',[10 200 600 400])
% 
% % subplot(1,3,1)
% 
% x1=[0.05327 0.05231 0.04518 0.04436,0,0, ...
%     0.06366 0.06190 0.04544 0.04358,0,0, ...
%     0.06883 0.06789 0.05153 0.04529];
% % fig1=bar(x1);
% 
% xx = 1:16;
% bar(xx,x1) 
% 
% hold on
% 
% sigma2 = [0.0381 0.0390 0.0213 0.0291,0,0, ...
%     0.0310 0.0363 0.0229 0.0254,0,0, ...
%     0.0312 0.0346 0.0245 0.0268];
% sigma2([5,6,11,12]) = [0 0 0 0];
% err1=errorbar(xx,x1,sigma2);
% err1.Color = 'black'; 
% err1.LineWidth = 2; 
% err1.LineStyle = 'none'; 
% % set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
% xlabel('Dataset');
% ylabel('L_2 error');

% figure1 = figure('DefaultAxesFontSize',20);
% set(figure1,'Position',[10 200 600 400])
% 
% % subplot(1,3,1)
% 
% x1=[0.05327 0.05231 0.04518 0.04436,0,0, ...
%     0.06366 0.06190 0.04544 0.04358,0,0, ...
%     0.06883 0.06789 0.05153 0.04529];
% % fig1=bar(x1);
% 
% sigma2 = [0.0381 0.0390 0.0213 0.0291,0,0, ...
%     0.0310 0.0363 0.0229 0.0254,0,0, ...
%     0.0312 0.0346 0.0245 0.0268];
% % sigma2([5,6,11,12]) = [0 0 0 0];
% 
% xx = 1:16;
% 
% for i = 1 : 16
%     bar(xx(i),x1(i)) 
%     
%     hold on
%     
%     
%     err1=errorbar(xx(i),x1(i),sigma2(i));
%     err1.Color = 'black'; 
%     err1.LineWidth = 2; 
%     err1.LineStyle = 'none'; 
%     % set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
%     xlabel('Dataset');
%     ylabel('L_2 error');
% end
% % hold off
% 
% figure1 = figure('DefaultAxesFontSize',20);
% set(figure1,'Position',[10 200 400 400])
% 
% 
% x1=[0.0637 0.0619 0.0471 0.0512,0,0, ...
%     0.0498 0.0436 0.0458 0.0466,0,0, ...
%     0.0690 0.0673 0.0454 0.0524];
% % fig1=bar(x1);
% 
% sigma2 = [0.0381 0.0390 0.0213 0.0291,0,0, ...
%     0.0310 0.0363 0.0229 0.0254,0,0, ...
%     0.0312 0.0346 0.0245 0.0268];
% % sigma2([5,6,11,12]) = [0 0 0 0];
% 
% xx = 1:16;
% 
% for i = 1 : 16
%     bar(xx(i),x1(i)) 
%     
%     hold on
%     
%     
%     err1=errorbar(xx(i),x1(i),sigma2(i));
%     err1.Color = 'black'; 
%     err1.LineWidth = 2; 
%     err1.LineStyle = 'none'; 
%     % set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
%     xlabel('Dataset');
%     ylabel('L_2 error');
% end


%% l2
clear all;
figure1 = figure('DefaultAxesFontSize',20);
set(figure1,'Position',[10 200 900 400])

subplot(1,4,1)


x1=[0.0498 0.0436 0.0458 0.0466,0,0, ...
    0.0690 0.0673 0.0454 0.0524];
% fig1=bar(x1);

sigma2 = [0.0310 0.0363 0.0229 0.0254,0,0, ...
    0.0312 0.0346 0.0245 0.0268];
% sigma2([5,6,11,12]) = [0 0 0 0];

xx = 1:10; 

for i = 1 : 10
    bar(xx(i),x1(i)) 
    
    hold on
    
    
    err1=errorbar(xx(i),x1(i),sigma2(i));
    err1.Color = 'black'; 
    err1.LineWidth = 2; 
    err1.LineStyle = 'none'; 
    % set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
%     xlabel('Dataset');
    ylabel('$\mathrm{\mathbf{MSE}}_{\hat{\mathbf{\pi}}}$','Interpreter','latex');
end

% x1=[0.05327 0.05231 0.04518 0.04436,0,0, ...
%     0.06366 0.06190 0.04544 0.04358,0,0, ...
%     0.06883 0.06789 0.05153 0.04529];
% % fig1=bar(x1);
% 
% xx = 1:16;
% bar(xx,x1) 
% 
% hold on
% 
% sigma2 = [0.0381 0.0390 0.0213 0.0291,0,0, ...
%     0.0310 0.0363 0.0229 0.0254,0,0, ...
%     0.0312 0.0346 0.0245 0.0268];
% sigma2([5,6,11,12]) = [0 0 0 0];
% err1=errorbar(xx,x1,sigma2);
% err1.Color = 'black'; 
% err1.LineWidth = 2; 
% err1.LineStyle = 'none'; 
% % set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
% xlabel('Dataset');
% ylabel('L_2 error');


% x1=[0.05327 0.05231 0.04518 0.04436;
%     0.06366 0.06190 0.04544 0.04358;
%     0.06883 0.06789 0.05153 0.04529];
% % fig1=bar(x1);
% sigma2 = ones(3,4).*0.05;
% fig1=errorbar(x1,sigma2);
% set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
% % legend('GNN+feas.','GNN','FCNN+feas.','FCNN','Location','northwest','NumColumns',2);
% xlabel('Dataset');
% ylabel('L_2 error');
% % title('L2 of Different Models');
% % saveas(gcf,'l2.png');

%% p_g
% clear all;

subplot(1,4,2)
x5=[0.0624 0.0560 0.1444 0.1362;
    0.0283 0.0285 0.0274 0.0300];
fig5=bar(x5);
set(gca,'XTickLabel',{'118-dc','2383-dc'});
% set(gca,'YScale','log');
% legend('GNN+feasibility','GNN','FCNN+feasibility','FCNN','Location','northwest');
% xlabel('Dataset');
% ylabel('MSE of p_g');
ylabel('$\mathrm{\mathbf{MSE}}_{\hat{\mathbf{g}}}$','Interpreter','latex');


%% feas
% clear all;

subplot(1,4,3)
x3=[5.8e-3 7.9e-3 1.1e-2 1.5e-2;
    7.1e-7 4.9e-4 4.0e-4 4.4e-4];
fig3=bar(x3);
set(gca,'XTickLabel',{'118-dc','2383-dc'});
set(gca,'YScale','log');
ylim([5e-7 1.3e-2])
% legend('GNN+feasibility','GNN','FCNN+feasibility','FCNN','Location','northwest');
% xlabel('Dataset');
ylabel('Feasibility violation');
% title('Feasibility of Different Models');
% saveas(gcf,'feas.png');

% params
% clear all;

subplot(1,4,4)
x4=[351e3 351e3 5.8e6 5.8e6;
    39.7e6 39.7e6 284e6 284e6];
%     142e6 142e6 284e6 284e6];
fig4=bar(x4);
set(gca,'XTickLabel',{'118-dc','2383-dc'});
set(gca,'YScale','log');
legend('GNN(FR)','GNN','FCNN(FR)','FCNN','Location','northwest','NumColumns',1);
% xlabel('Dataset');
ylabel('Model complexity in #params');
% title('Complexity of Different Models');
% saveas(gcf,'params.png');



==> figs/visualization/visualization_draft.m <==
%% l2
clear all;
figure1 = figure('DefaultAxesFontSize',20);
set(figure1,'Position',[10 200 1500 800])

subplot(2,3,1)
x1=[0.05327 0.05231 0.04518 0.04436;
    0.06366 0.06190 0.04544 0.04358;
    0.06883 0.06789 0.05153 0.04529];
fig1=bar(x1);
set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
% legend('GNN+feas.','GNN','FCNN+feas.','FCNN','Location','northwest','NumColumns',2);
xlabel('Dataset');
ylabel('L_2 error');
% title('L2 of Different Models');
% saveas(gcf,'l2.png');

% linf
% clear all;
% figure
subplot(2,3,2)
x2=[0.06582 0.06023 0.05818 0.05650;
    0.08961 0.07010 0.05942 0.05448;
    0.19981 0.17822 0.13629 0.12051];
fig2=bar(x2);
set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
% legend('GNN+feasibility','GNN','FCNN+feasibility','FCNN','Location','northwest');
xlabel('Dataset');
ylabel('L_{inf} error');
% title('LInf of Different Models');
% saveas(gcf,'linf.png');

%% feas
% clear all;

subplot(2,3,3)
x3=[0.00666 0.00716 0.01347 0.01180;
    0.00625 0.00576 0.09288 0.09290;
    2.07751e-6 0.00024049900 0.00043944782 0.00046262846];
fig3=bar(x3);
set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
set(gca,'YScale','log');
% legend('GNN+feasibility','GNN','FCNN+feasibility','FCNN','Location','northwest');
xlabel('Dataset');
ylabel('Feasibility level');
% title('Feasibility of Different Models');
% saveas(gcf,'feas.png');

% params
% clear all;

subplot(2,3,4)
x4=[351e3 351e3 5.8e6 5.8e6;
    351e3 351e3 5.8e6 5.8e6;
    142e6 142e6 284e6 284e6];
fig4=bar(x4);
set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
set(gca,'YScale','log');
legend('GNN+feas.','GNN','FCNN+feas.','FCNN','Location','northwest','NumColumns',1);
xlabel('Dataset');
ylabel('Model complexity in #params');
% title('Complexity of Different Models');
% saveas(gcf,'params.png');

% memory
% clear all;
subplot(2,3,5)
x5=[1365 935 953 953;
    1369 939 953 953;
    1919 1919 2295 2295];
fig5=bar(x5);
set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
% legend('GNN+feasibility','GNN','FCNN+feasibility','FCNN','Location','northwest');
xlabel('Dataset');
ylabel('Memory usage [MB]');
% title('Memory of Different Models');
% saveas(gcf,'memory.png');

% time
% clear all;

subplot(2,3,6)
x6=[113 166 13 20;
    160 95 12 33;
    401 1277 166 145];
fig6=bar(x6);
set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
set(gca,'YScale','log');
% legend('GNN+feasibility','GNN','FCNN+feasibility','FCNN','Location','northwest');
xlabel('Dataset');
ylabel('Training time [s]');
% title('Time of Different Models');
% saveas(gcf,'time.png');

==> figs/visualization/visualization_draft3.m <==
% figure1 = figure('DefaultAxesFontSize',20);
% set(figure1,'Position',[10 200 600 400])
% 
% % subplot(1,3,1)
% 
% x1=[0.05327 0.05231 0.04518 0.04436,0,0, ...
%     0.06366 0.06190 0.04544 0.04358,0,0, ...
%     0.06883 0.06789 0.05153 0.04529];
% % fig1=bar(x1);
% 
% xx = 1:16;
% bar(xx,x1) 
% 
% hold on
% 
% sigma2 = [0.0381 0.0390 0.0213 0.0291,0,0, ...
%     0.0310 0.0363 0.0229 0.0254,0,0, ...
%     0.0312 0.0346 0.0245 0.0268];
% sigma2([5,6,11,12]) = [0 0 0 0];
% err1=errorbar(xx,x1,sigma2);
% err1.Color = 'black'; 
% err1.LineWidth = 2; 
% err1.LineStyle = 'none'; 
% % set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
% xlabel('Dataset');
% ylabel('L_2 error');

% figure1 = figure('DefaultAxesFontSize',20);
% set(figure1,'Position',[10 200 600 400])
% 
% % subplot(1,3,1)
% 
% x1=[0.05327 0.05231 0.04518 0.04436,0,0, ...
%     0.06366 0.06190 0.04544 0.04358,0,0, ...
%     0.06883 0.06789 0.05153 0.04529];
% % fig1=bar(x1);
% 
% sigma2 = [0.0381 0.0390 0.0213 0.0291,0,0, ...
%     0.0310 0.0363 0.0229 0.0254,0,0, ...
%     0.0312 0.0346 0.0245 0.0268];
% % sigma2([5,6,11,12]) = [0 0 0 0];
% 
% xx = 1:16;
% 
% for i = 1 : 16
%     bar(xx(i),x1(i)) 
%     
%     hold on
%     
%     
%     err1=errorbar(xx(i),x1(i),sigma2(i));
%     err1.Color = 'black'; 
%     err1.LineWidth = 2; 
%     err1.LineStyle = 'none'; 
%     % set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
%     xlabel('Dataset');
%     ylabel('L_2 error');
% end
% % hold off

figure1 = figure('DefaultAxesFontSize',20);
set(figure1,'Position',[10 200 400 400])


x1=[0.05327 0.05231 0.04518 0.04436,0,0, ...
    0.06366 0.06190 0.04544 0.04358,0,0, ...
    0.06883 0.06789 0.05153 0.04529];
% fig1=bar(x1);

sigma2 = [0.0381 0.0390 0.0213 0.0291,0,0, ...
    0.0310 0.0363 0.0229 0.0254,0,0, ...
    0.0312 0.0346 0.0245 0.0268];
% sigma2([5,6,11,12]) = [0 0 0 0];

xx = 1:16;

for i = 1 : 16
    bar(xx(i),x1(i)) 
    
    hold on
    
    
    err1=errorbar(xx(i),x1(i),sigma2(i));
    err1.Color = 'black'; 
    err1.LineWidth = 2; 
    err1.LineStyle = 'none'; 
    % set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
    xlabel('Dataset');
    ylabel('L_2 error');
end


%% l2
clear all;
figure1 = figure('DefaultAxesFontSize',20);
set(figure1,'Position',[10 200 1600 400])

subplot(1,3,1)


x1=[0.04723 0.05231 0.04518 0.04436,0,0, ...
    0.06366 0.06190 0.04544 0.04358,0,0, ...
    0.06883 0.06789 0.05153 0.04529];
% fig1=bar(x1);

sigma2 = [0.026 0.0390 0.0213 0.0291,0,0, ...
    0.0310 0.0363 0.0229 0.0254,0,0, ...
    0.0312 0.0346 0.0245 0.0268];
% sigma2([5,6,11,12]) = [0 0 0 0];

xx = 1:16;

for i = 1 : 16
    bar(xx(i),x1(i)) 
    
    hold on
    
    
    err1=errorbar(xx(i),x1(i),sigma2(i));
    err1.Color = 'black'; 
    err1.LineWidth = 2; 
    err1.LineStyle = 'none'; 
    % set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
    xlabel('Dataset');
    ylabel('L_2 error');
end

% x1=[0.05327 0.05231 0.04518 0.04436,0,0, ...
%     0.06366 0.06190 0.04544 0.04358,0,0, ...
%     0.06883 0.06789 0.05153 0.04529];
% % fig1=bar(x1);
% 
% xx = 1:16;
% bar(xx,x1) 
% 
% hold on
% 
% sigma2 = [0.0381 0.0390 0.0213 0.0291,0,0, ...
%     0.0310 0.0363 0.0229 0.0254,0,0, ...
%     0.0312 0.0346 0.0245 0.0268];
% sigma2([5,6,11,12]) = [0 0 0 0];
% err1=errorbar(xx,x1,sigma2);
% err1.Color = 'black'; 
% err1.LineWidth = 2; 
% err1.LineStyle = 'none'; 
% % set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
% xlabel('Dataset');
% ylabel('L_2 error');


% x1=[0.05327 0.05231 0.04518 0.04436;
%     0.06366 0.06190 0.04544 0.04358;
%     0.06883 0.06789 0.05153 0.04529];
% % fig1=bar(x1);
% sigma2 = ones(3,4).*0.05;
% fig1=errorbar(x1,sigma2);
% set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
% % legend('GNN+feas.','GNN','FCNN+feas.','FCNN','Location','northwest','NumColumns',2);
% xlabel('Dataset');
% ylabel('L_2 error');
% % title('L2 of Different Models');
% % saveas(gcf,'l2.png');


%% feas
% clear all;

subplot(1,3,2)
x3=[0.00666 0.00716 0.01347 0.01180;
    0.00576 0.00625 0.09288 0.09290;
    2.07751e-6 0.00024049900 0.00043944782 0.00046262846];
fig3=bar(x3);
set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
set(gca,'YScale','log');
% legend('GNN+feasibility','GNN','FCNN+feasibility','FCNN','Location','northwest');
xlabel('Dataset');
ylabel('Feasibility violation');
% title('Feasibility of Different Models');
% saveas(gcf,'feas.png');

% params
% clear all;

subplot(1,3,3)
x4=[351e3 351e3 5.8e6 5.8e6;
    351e3 351e3 5.8e6 5.8e6;
    39.7e6 39.7e6 284e6 284e6];
%     142e6 142e6 284e6 284e6];
fig4=bar(x4);
set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
set(gca,'YScale','log');
legend('GNN+feas.','GNN','FCNN+feas.','FCNN','Location','northwest','NumColumns',1);
xlabel('Dataset');
ylabel('Model complexity in #params');
% title('Complexity of Different Models');
% saveas(gcf,'params.png');



==> figs/visualization/visualization_draft4.m <==
% figure1 = figure('DefaultAxesFontSize',20);
% set(figure1,'Position',[10 200 600 400])
% 
% % subplot(1,3,1)
% 
% x1=[0.05327 0.05231 0.04518 0.04436,0,0, ...
%     0.06366 0.06190 0.04544 0.04358,0,0, ...
%     0.06883 0.06789 0.05153 0.04529];
% % fig1=bar(x1);
% 
% xx = 1:16;
% bar(xx,x1) 
% 
% hold on
% 
% sigma2 = [0.0381 0.0390 0.0213 0.0291,0,0, ...
%     0.0310 0.0363 0.0229 0.0254,0,0, ...
%     0.0312 0.0346 0.0245 0.0268];
% sigma2([5,6,11,12]) = [0 0 0 0];
% err1=errorbar(xx,x1,sigma2);
% err1.Color = 'black'; 
% err1.LineWidth = 2; 
% err1.LineStyle = 'none'; 
% % set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
% xlabel('Dataset');
% ylabel('L_2 error');

% figure1 = figure('DefaultAxesFontSize',20);
% set(figure1,'Position',[10 200 600 400])
% 
% % subplot(1,3,1)
% 
% x1=[0.05327 0.05231 0.04518 0.04436,0,0, ...
%     0.06366 0.06190 0.04544 0.04358,0,0, ...
%     0.06883 0.06789 0.05153 0.04529];
% % fig1=bar(x1);
% 
% sigma2 = [0.0381 0.0390 0.0213 0.0291,0,0, ...
%     0.0310 0.0363 0.0229 0.0254,0,0, ...
%     0.0312 0.0346 0.0245 0.0268];
% % sigma2([5,6,11,12]) = [0 0 0 0];
% 
% xx = 1:16;
% 
% for i = 1 : 16
%     bar(xx(i),x1(i)) 
%     
%     hold on
%     
%     
%     err1=errorbar(xx(i),x1(i),sigma2(i));
%     err1.Color = 'black'; 
%     err1.LineWidth = 2; 
%     err1.LineStyle = 'none'; 
%     % set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
%     xlabel('Dataset');
%     ylabel('L_2 error');
% end
% % hold off
% 
% figure1 = figure('DefaultAxesFontSize',20);
% set(figure1,'Position',[10 200 400 400])
% 
% 
% x1=[0.0637 0.0619 0.0471 0.0512,0,0, ...
%     0.0498 0.0436 0.0458 0.0466,0,0, ...
%     0.0690 0.0673 0.0454 0.0524];
% % fig1=bar(x1);
% 
% sigma2 = [0.0381 0.0390 0.0213 0.0291,0,0, ...
%     0.0310 0.0363 0.0229 0.0254,0,0, ...
%     0.0312 0.0346 0.0245 0.0268];
% % sigma2([5,6,11,12]) = [0 0 0 0];
% 
% xx = 1:16;
% 
% for i = 1 : 16
%     bar(xx(i),x1(i)) 
%     
%     hold on
%     
%     
%     err1=errorbar(xx(i),x1(i),sigma2(i));
%     err1.Color = 'black'; 
%     err1.LineWidth = 2; 
%     err1.LineStyle = 'none'; 
%     % set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
%     xlabel('Dataset');
%     ylabel('L_2 error');
% end


%% l2
clear all;
figure1 = figure('DefaultAxesFontSize',20);
set(figure1,'Position',[10 200 1800 400])

subplot(1,4,1)


x1=[0.0637 0.0619 0.0471 0.0512,0,0, ...
    0.0498 0.0436 0.0458 0.0466,0,0, ...
    0.0690 0.0673 0.0454 0.0524];
% fig1=bar(x1);

sigma2 = [0.026 0.0390 0.0213 0.0291,0,0, ...
    0.0310 0.0363 0.0229 0.0254,0,0, ...
    0.0312 0.0346 0.0245 0.0268];
% sigma2([5,6,11,12]) = [0 0 0 0];

xx = 1:16;

for i = 1 : 16
    bar(xx(i),x1(i)) 
    
    hold on
    
    
    err1=errorbar(xx(i),x1(i),sigma2(i));
    err1.Color = 'black'; 
    err1.LineWidth = 2; 
    err1.LineStyle = 'none'; 
    % set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
    xlabel('Dataset');
    ylabel('L_2 error of \pi');
end

% x1=[0.05327 0.05231 0.04518 0.04436,0,0, ...
%     0.06366 0.06190 0.04544 0.04358,0,0, ...
%     0.06883 0.06789 0.05153 0.04529];
% % fig1=bar(x1);
% 
% xx = 1:16;
% bar(xx,x1) 
% 
% hold on
% 
% sigma2 = [0.0381 0.0390 0.0213 0.0291,0,0, ...
%     0.0310 0.0363 0.0229 0.0254,0,0, ...
%     0.0312 0.0346 0.0245 0.0268];
% sigma2([5,6,11,12]) = [0 0 0 0];
% err1=errorbar(xx,x1,sigma2);
% err1.Color = 'black'; 
% err1.LineWidth = 2; 
% err1.LineStyle = 'none'; 
% % set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
% xlabel('Dataset');
% ylabel('L_2 error');


% x1=[0.05327 0.05231 0.04518 0.04436;
%     0.06366 0.06190 0.04544 0.04358;
%     0.06883 0.06789 0.05153 0.04529];
% % fig1=bar(x1);
% sigma2 = ones(3,4).*0.05;
% fig1=errorbar(x1,sigma2);
% set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
% % legend('GNN+feas.','GNN','FCNN+feas.','FCNN','Location','northwest','NumColumns',2);
% xlabel('Dataset');
% ylabel('L_2 error');
% % title('L2 of Different Models');
% % saveas(gcf,'l2.png');

%% p_g
% clear all;

subplot(1,4,2)
x5=[0.0834 0.0927 0.2069 0.3126;
    0.0624 0.0560 0.1444 0.1362;
    0.0283 0.0285 0.0274 0.0300];
fig5=bar(x5);
set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
% set(gca,'YScale','log');
% legend('GNN+feasibility','GNN','FCNN+feasibility','FCNN','Location','northwest');
xlabel('Dataset');
ylabel('L_2 error of p_g');


%% feas
% clear all;

subplot(1,4,3)
x3=[6.5e-3 8.4e-3 9.4e-3 1.2e-2;
    5.8e-3 7.9e-3 1.1e-2 1.5e-2;
    7.1e-7 4.9e-4 4.0e-4 4.4e-4];
fig3=bar(x3);
set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
set(gca,'YScale','log');
ylim([5e-7 1.3e-2])
% legend('GNN+feasibility','GNN','FCNN+feasibility','FCNN','Location','northwest');
xlabel('Dataset');
ylabel('Feasibility violation');
% title('Feasibility of Different Models');
% saveas(gcf,'feas.png');

% params
% clear all;

subplot(1,4,4)
x4=[351e3 351e3 5.8e6 5.8e6;
    351e3 351e3 5.8e6 5.8e6;
    39.7e6 39.7e6 284e6 284e6];
%     142e6 142e6 284e6 284e6];
fig4=bar(x4);
set(gca,'XTickLabel',{'118AC','118DC','2383DC'});
set(gca,'YScale','log');
legend('GNN+feas.','GNN','FCNN+feas.','FCNN','Location','northwest','NumColumns',1);
xlabel('Dataset');
ylabel('Model complexity in #params');
% title('Complexity of Different Models');
% saveas(gcf,'params.png');


